Equivariance, Curvature and Symmetry in Functional Covariance Estimation

Statistical procedures for functional data are routinely applied after changes of time scale, registration, or other reparametrisations, although it is generally unclear when the resulting inference is independent of the chosen coordinates. We characterize this equivariance for local-linear covariance estimation from sparsely observed functional data. At the population level, covariance operators are unitarily conjugate under every diffeomorphic reparametrisation. At the estimation level, exact commutation holds universally if and only if the reparametrisation is affine. For a general \(C^{2,1}\) diffeomorphism, departure from equivariance is controlled by the normalized curvature \(\kappa_\psi=\|\psi''/\psi'\|_\infty\), with local-linear defect \[ O_P\!\left\{\kappa_\psi \left(h^2+h n_{\mathrm{loc}}^{-1/2} +h_0^2+h_0 n_{\mathrm{loc},1}^{-1/2}\right)\right\}. \] Thus zero curvature is exactly the boundary of statistical equivariance. We then show that finite-group symmetry acts as an orthogonal-projection regularizer: its risk gain is exactly the anti-invariant estimation error minus the squared symmetry misspecification. An orbit-covariance identity quantifies the attainable variance reduction and shows why group size alone does not determine the gain. These principles propagate to eigenvalues, eigenspaces and truncated PACE prediction. The results separate coordinate invariance at the population level from the geometric obstructions introduced by statistical smoothing.

==> anc/F6_bench_X2_v21_cross.py <==
import numpy as np, json, time
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from numpy.fft import ifft2

np.random.seed(42)
print("=== F6_bench_X2_v2.py (fixed) ===")
t0 = time.time()

# ============================================================
# Parametres (identiques a l'original)
# ============================================================
q = 4
M_fine = 64
sigma = 0.15
K_max = 1

n_vals = [20, 60, 150, 400, 1000, 2500, 6300]
A_vals = np.linspace(0, 1.5, 16)
M_rep = 20
M_thresh = 20
m_grid_sweep = 16
m_grid_fig = 32

print("Parametres charges.")

# ============================================================
# 1. Construction de C_inv et C_anti sur le cercle
# ============================================================
s_fine = np.linspace(0, 1, M_fine, endpoint=False)
SF, TF = np.meshgrid(s_fine, s_fine, indexing="ij")

C_inv_fine = (0.8*np.cos(2*np.pi*(SF-TF))
              + 0.5*np.cos(4*np.pi*(SF-TF))
              + 1.5)

ck = np.zeros((M_fine, M_fine), dtype=complex)
rng = np.random.default_rng(42)
for k in range(-K_max, K_max+1):
    for m in range(-K_max, K_max+1):
        if k == 0 and m == 0:
            continue
        ck[k % M_fine, m % M_fine] = (rng.normal() + 1j*rng.normal()) / (1 + k**2 + m**2)
D_fine = np.real(ifft2(ck))

shift = M_fine // q
D_proj = np.zeros_like(D_fine)
for l in range(q):
    D_proj += np.roll(np.roll(D_fine, l*shift, axis=0), l*shift, axis=1)
D_proj /= q
D_anti_fine = D_fine - D_proj
D_anti_fine = D_anti_fine / np.max(np.abs(D_anti_fine))

print("Construction C_inv et C_anti OK.")

A_max = float(A_vals.max())
ev_worst = np.linalg.eigvalsh(C_inv_fine + A_max * D_anti_fine)
tau = float(-ev_worst.min() + 0.05)
print(f"Tau auto-calcule pour SDP : tau = {tau:.4f}")

for A_test in [0.0, 0.5, 1.0, 1.5]:
    C_test = C_inv_fine + A_test * D_anti_fine + tau * np.eye(M_fine)
    ev = np.linalg.eigvalsh(C_test)
    assert ev.min() > 0, f"SDP violee pour A={A_test}"
print("Verification SDP : OK")

dv = 1.0 / M_fine**2
norm2_Danti = np.sum(D_anti_fine**2) * dv
print(f"||C_anti||_L2^2 = {norm2_Danti:.4f}")

# ============================================================
# 2. Fonctions utilitaires
# ============================================================
def ll_fit(S, T, Z, qs, qt, h):
    """Version de reference (identique a l'original) — gardee pour validation."""
    u = (S-qs)/h
    v = (T-qt)/h
    w = np.maximum(0, 1-u**2)*np.maximum(0, 1-v**2)
    if w.sum() < 1e-9:
        return np.nan
    X = np.stack([np.ones_like(u), u, v], 1)
    A = X.T@(X*w[:,None])
    b = X.T@(w*Z)
    return np.linalg.solve(A+1e-10*np.eye(3), b)[0]

def ll_grid(Sw, Tw, Zw, gs, h):
    """Meme estimateur LL, mais le noyau d'Epanechnikov a support compact :
    on ne garde que les points avec |S-qs|<h et |T-qt|<h (fenetrage par
    searchsorted sur S trie). Resultat numeriquement identique a ll_fit."""
    order = np.argsort(Sw, kind="stable")
    Ss, Ts, Zs = Sw[order], Tw[order], Zw[order]
    m = len(gs)
    out = np.full((m, m), np.nan)
    lo = np.searchsorted(Ss, gs - h, side="left")
    hi = np.searchsorted(Ss, gs + h, side="right")
    for a in range(m):
        sl = slice(lo[a], hi[a])
        Sa, Ta, Za = Ss[sl], Ts[sl], Zs[sl]
        for b in range(m):
            mask = np.abs(Ta - gs[b]) < h
            if not mask.any():
                continue
            u = (Sa[mask]-gs[a])/h
            v = (Ta[mask]-gs[b])/h
            w = (1-u**2)*(1-v**2)
            sw = w.sum()
            if sw < 1e-9:
                continue
            X = np.stack([np.ones_like(u), u, v], 1)
            Amat = X.T@(X*w[:,None])
            bvec = X.T@(w*Za[mask])
            out[a, b] = np.linalg.solve(Amat+1e-10*np.eye(3), bvec)[0]
    return out

def Pi_G(Cmat, m):
    sh = m // q
    out = np.zeros_like(Cmat)
    for l in range(q):
        out += np.roll(np.roll(Cmat, l*sh, axis=0), l*sh, axis=1)
    return out / q

def interp_C(C_fine, m):
    gs = (np.arange(m) + 0.5) / m
    idx = (gs * M_fine).astype(int)   # points exacts de la grille de lissage
    return C_fine[np.ix_(idx, idx)]

def gen_pairs(n, A, r):
    S_l, T_l, Z_l = [], [], []
    for i in range(n):
        N = max(2, r.poisson(6))
        t = np.sort(r.uniform(0, 1, N))
        idx = (t * M_fine).astype(int) % M_fine
        C_sub = C_inv_fine[np.ix_(idx, idx)] + A * D_anti_fine[np.ix_(idx, idx)] + tau * np.eye(N)
        y = np.linalg.cholesky(C_sub + 1e-9*np.eye(N)) @ r.normal(0, 1, N)
        y += sigma * r.normal(0, 1, N)
        yy = np.outer(y, y)
        off = ~np.eye(N, dtype=bool)
        Sm, Tm = np.meshgrid(t, t, indexing="ij")
        S_l.append(Sm[off]); T_l.append(Tm[off]); Z_l.append(yy[off])
    S = np.concatenate(S_l); T = np.concatenate(T_l); Z = np.concatenate(Z_l)
    Sw, Tw, Zw = [], [], []
    for e1 in (-1, 0, 1):
        for e2 in (-1, 0, 1):
            Sw.append(S + e1); Tw.append(T + e2); Zw.append(Z)
    return np.concatenate(Sw), np.concatenate(Tw), np.concatenate(Zw)

def simulate_one(n, A, h, seed, m_grid):
    r = np.random.default_rng(seed)
    Sw, Tw, Zw = gen_pairs(n, A, r)
    gs = (np.arange(m_grid) + 0.5) / m_grid
    Chat = ll_grid(Sw, Tw, Zw, gs, h)
    CG = Pi_G(Chat, m_grid)
    Ctrue_inv = interp_C(C_inv_fine, m_grid)
    Ctrue_anti = interp_C(D_anti_fine, m_grid)
    Ctrue = Ctrue_inv + A * Ctrue_anti + tau * np.eye(m_grid)
    mask = ~np.eye(m_grid, dtype=bool)
    err_class = np.nanmean((Chat - Ctrue)[mask]**2)
    err_equi = np.nanmean((CG - Ctrue)[mask]**2)
    Chat_anti = Chat - Pi_G(Chat, m_grid)
    thresh_emp = np.nanmean((Chat_anti - A * Ctrue_anti)[mask]**2)
    return err_class, err_equi, thresh_emp

# ---- validation : ll_grid == ll_fit point par point ----
rv = np.random.default_rng(7)
Sv, Tv, Zv = gen_pairs(10, 0.3, rv)
gv = (np.arange(8) + 0.5) / 8
Gfast = ll_grid(Sv, Tv, Zv, gv, 0.15)
Gref = np.array([[ll_fit(Sv, Tv, Zv, ga, gb, 0.15) for gb in gv] for ga in gv])
dmax = np.nanmax(np.abs(Gfast - Gref))
print(f"Validation ll_grid vs ll_fit : max|diff| = {dmax:.2e}")
assert dmax < 1e-8

# ============================================================
# 3. Figure X2 : surfaces (n=60, A=0, h=0.15)
# ============================================================
print("=== 1. Figure X2 : surfaces (n=60, A=0, h=0.15) ===", flush=True)
n_fig, A_fig, h_fig = 60, 0.0, 0.15
r2 = np.random.default_rng(12345)
Swf, Twf, Zwf = gen_pairs(n_fig, A_fig, r2)
gs_f = (np.arange(m_grid_fig) + 0.5) / m_grid_fig
Chat_f = ll_grid(Swf, Twf, Zwf, gs_f, h_fig)
CG_f = Pi_G(Chat_f, m_grid_fig)

Ctrue_inv_f = interp_C(C_inv_fine, m_grid_fig)
Ctrue_anti_f = interp_C(D_anti_fine, m_grid_fig)
Ctrue_f = Ctrue_inv_f + A_fig * Ctrue_anti_f + tau * np.eye(m_grid_fig)

fig, axes = plt.subplots(1, 3, figsize=(13, 4))
titles = ["True", "Classical", "Equivariant"]
mats = [Ctrue_f, Chat_f, CG_f]
for ax, mat, ti in zip(axes, mats, titles):
    im = ax.imshow(mat, extent=[0, 1, 0, 1], origin="lower", cmap="RdBu_r", vmin=-1.5, vmax=3.5)
    ax.set_title(ti); ax.set_xlabel("s"); ax.set_ylabel("t")
    plt.colorbar(im, ax=ax, shrink=0.7)
plt.tight_layout()
plt.savefig("fig_X2.pdf", dpi=150)
print("fig_X2.pdf generee.", flush=True)

# ============================================================
# 4. Seuil theorique (A_n*)^2 avec A=0   [bug d'indentation corrige]
# ============================================================
print("=== 2. Seuil theorique (A_n*)^2 avec A=0 ===", flush=True)
thresholds = {}
for n in n_vals:
    vals = []
    h_n = 0.30 * n**(-1/6)
    for rep in range(M_thresh):
        _, _, thresh = simulate_one(n, 0.0, h_n, 10000 + rep, m_grid_sweep)
        vals.append(thresh)
    thresholds[n] = np.mean(vals)
    print(f"n={n:5d}, h={h_n:.4f} : (A_n*)^2 ~= {thresholds[n]:.5f}  [t={time.time()-t0:.0f}s]", flush=True)

# ============================================================
# 5. Sweep sur n et A
# ============================================================
print("=== 3. Sweep risque classique / equivariant ===", flush=True)
results = {}
total = len(n_vals) * len(A_vals) * M_rep
done = 0
for n in n_vals:
    h_n = 0.30 * n**(-1/6)
    for A in A_vals:
        rc_list, re_list = [], []
        for rep in range(M_rep):
            rc, re, _ = simulate_one(n, A, h_n, 20000 + hash((n, A, rep)) % 100000, m_grid_sweep)
            rc_list.append(rc); re_list.append(re)
            done += 1
        rc_mean = np.mean(rc_list); re_mean = np.mean(re_list)
        gain = (rc_mean - re_mean) / rc_mean if rc_mean > 0 else 0
        results[(n, A)] = (rc_mean, re_mean, gain)
        if A in [0.0, 0.6, 1.2]:
            print(f"  n={n:5d}, A={A:.2f} : class={rc_mean:.5f}, equi={re_mean:.5f}, gain={gain:+.1%}  "
                  f"[{done}/{total}, t={time.time()-t0:.0f}s]", flush=True)

# ============================================================
# 6. Figure X2 control
# ============================================================
print("=== 4. Figure X2 control ===", flush=True)
fig, axes = plt.subplots(1, 3, figsize=(14, 4.2))
colors = plt.cm.viridis(np.linspace(0, 1, len(A_vals)))

ax = axes[0]
for i, A in enumerate(A_vals):
    rc = [results[(n, A)][0] for n in n_vals]
    re = [results[(n, A)][1] for n in n_vals]
    ax.loglog(n_vals, rc, "--", color=colors[i], alpha=0.5)
    ax.loglog(n_vals, re, "-", color=colors[i], label=f"A={A:.2f}")
ax.set_xlabel("$n$"); ax.set_ylabel("Mean squared error (off-diag)")
ax.set_title("Classical (dashed) vs Equivariant (solid)")
ax.legend(fontsize=6, ncol=2)

ax = axes[1]
for i, A in enumerate(A_vals):
    gains = [results[(n, A)][2] for n in n_vals]
    ax.plot(n_vals, gains, "-o", color=colors[i], label=f"A={A:.2f}")
ax.axhline(0, color="k", lw=0.5)
ax.set_xscale("log")
ax.set_xlabel("$n$"); ax.set_ylabel("Relative gain")
ax.set_title("Gain = (Risk_class - Risk_equi) / Risk_class")
ax.legend(fontsize=6, ncol=2)

ax = axes[2]
A_star = []
for n in n_vals:
    gains = np.array([results[(n, A)][2] for A in A_vals])
    if np.all(gains > 0) or np.all(gains < 0):
        A_star.append(np.nan)
    else:
        found = False
        for i in range(len(gains) - 1):
            if gains[i] * gains[i+1] <= 0:
                A_star.append(A_vals[i] + (A_vals[i+1] - A_vals[i]) * abs(gains[i]) / (abs(gains[i]) + abs(gains[i+1])))
                found = True
                break
        if not found:
            A_star.append(np.nan)

_Dg = interp_C(D_anti_fine, m_grid_sweep)
_off = ~np.eye(m_grid_sweep, dtype=bool)
m2_Danti = float(np.mean(_Dg[_off]**2))
print(f"mean(D_anti^2) grille (off-diag) = {m2_Danti:.4f}")
A_star_theory = [np.sqrt(thresholds[n] / m2_Danti) if n in thresholds else np.nan for n in n_vals]

ax.plot(n_vals, A_star, "ko-", label="Crossover empirique $A^*(n)$")
ax.plot(n_vals, A_star_theory, "r^--",
        label=r"Seuil theorique $A_n^* = \|C_{\rm anti}\|^{-1}\sqrt{\mathbb{E}\|(I-\Pi_G)(\widehat C-C)\|^2}$")
ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlabel("$n$"); ax.set_ylabel("Amplitude $A$")
ax.set_title("Tolerance asymetrie : crossover")
ax.legend(fontsize=8)

plt.tight_layout()
plt.savefig("fig_X2control_cross.pdf", dpi=150)
print("fig_X2control_cross.pdf generee.", flush=True)

out_data = {
    "thresholds": {str(k): float(v) for k, v in thresholds.items()},
    "A_star": [float(x) if not np.isnan(x) else None for x in A_star],
    "A_star_theory": [float(x) if not np.isnan(x) else None for x in A_star_theory],
    "results": {f"{n}_{A:.2f}": [float(rc), float(re), float(g)] for (n, A), (rc, re, g) in results.items()}
}
json.dump(out_data, open("f6_bench_X2_v2_cross.json", "w"), indent=1)

print(f"Total elapsed: {time.time()-t0:.1f}s")
print("DONE.")


==> anc/F6_gen_figE1_v21.py <==
# fig_E1 v2.1 : 60 replications par q (180 au total), lisseur LL fenetre
# (numeriquement identique a ll_fit original, valide a 3e-15), legende corrigee.
import numpy as np
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt

def ll_grid(Sw,Tw,Zw,gs,h):
    o=np.argsort(Sw); Ss,Ts,Zs=Sw[o],Tw[o],Zw[o]; m=len(gs)
    out=np.full((m,m),np.nan)
    lo=np.searchsorted(Ss,gs-h); hi=np.searchsorted(Ss,gs+h,side="right")
    for a in range(m):
        sl=slice(lo[a],hi[a]); Sa,Ta,Za=Ss[sl],Ts[sl],Zs[sl]
        for b in range(m):
            msk=np.abs(Ta-gs[b])<h
            if not msk.any(): continue
            u=(Sa[msk]-gs[a])/h; v=(Ta[msk]-gs[b])/h; w=(1-u**2)*(1-v**2)
            if w.sum()<1e-9: continue
            X=np.stack([np.ones_like(u),u,v],1)
            out[a,b]=np.linalg.solve(X.T@(X*w[:,None])+1e-10*np.eye(3),X.T@(w*Za[msk]))[0]
    return out

C_stat=lambda s,t:0.8*np.cos(2*np.pi*(s-t))+0.5*np.cos(4*np.pi*(s-t))+1.5
m=24; gs=(np.arange(m)+0.5)/m; GS,GT=np.meshgrid(gs,gs,indexing="ij"); Ct=C_stat(GS,GT)
fig,ax=plt.subplots(figsize=(4.9,4.4))
cols={2:"tab:blue",4:"tab:orange",8:"tab:green"}
REPS=60; viol=0
for q in [2,4,8]:
    E1s,E2s=[],[]
    for rep in range(REPS):
        r=np.random.default_rng(2000+rep)
        S,T,Z=[],[],[]
        for i in range(50):
            N=max(2,r.poisson(6)); t=np.sort(r.uniform(0,1,N))
            G=C_stat(t[:,None],t[None,:])+1e-9*np.eye(N)
            y=np.linalg.cholesky(G)@r.normal(0,1,N)+0.1*r.normal(0,1,N)
            for j in range(N):
                for k in range(N):
                    if j!=k: S.append(t[j]);T.append(t[k]);Z.append(y[j]*y[k])
        S,T,Z=map(np.array,(S,T,Z))
        Sw,Tw,Zw=[],[],[]
        for e1 in(-1,0,1):
            for e2 in(-1,0,1): Sw.append(S+e1);Tw.append(T+e2);Zw.append(Z)
        Sw,Tw,Zw=np.concatenate(Sw),np.concatenate(Tw),np.concatenate(Zw)
        Ch=ll_grid(Sw,Tw,Zw,gs,0.15)
        sh=m//q
        CG=np.mean([np.roll(np.roll(Ch,l*sh,0),l*sh,1) for l in range(q)],axis=0)
        e1n=np.sqrt(np.nanmean((Ch-Ct)**2)); e2n=np.sqrt(np.nanmean((CG-Ct)**2))
        E1s.append(e1n); E2s.append(e2n); viol+=(e2n>e1n+1e-12)
    g=100*(1-np.mean(E2s)/np.mean(E1s))
    ax.scatter(E1s,E2s,s=14,c=cols[q],label=f"$q={q}$ (gain {g:.0f}%)")
lim=[0,ax.get_xlim()[1]]
ax.plot(lim,lim,"k-",lw=1)
ax.set_xlabel(r"$\|\hat C-C\|$ (classical)"); ax.set_ylabel(r"$\|\hat C^G-C\|$ (equivariant)")
ax.legend(fontsize=8); ax.set_title("Pathwise contraction", fontsize=11)
plt.tight_layout(); plt.savefig("fig_E1.pdf")
print("violations:", viol, "/", 3*REPS)


==> anc/F6_gen_figT2_T3.py <==
# fig_T2 / fig_T3 : erreur de commutation aux points de requete, parametres du texte
# (n=1200 courbes sans bruit, 3 replications, h in [0.06,0.35], regle par coordonnee).
import numpy as np, json
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt

def fit_at(S,T,Z,qs,qt,hs,ht,intercept_only=False):
    m1 = np.abs(S-qs)<hs
    Sa,Ta,Za = S[m1],T[m1],Z[m1]
    m2 = np.abs(Ta-qt)<ht
    if not m2.any(): return np.nan
    u=(Sa[m2]-qs)/hs; v=(Ta[m2]-qt)/ht; w=(1-u**2)*(1-v**2); Zc=Za[m2]
    if w.sum()<1e-9: return np.nan
    if intercept_only:                      # Nadaraya-Watson
        return float(w@Zc/w.sum())
    X=np.stack([np.ones_like(u),u,v],1)
    return float(np.linalg.solve(X.T@(X*w[:,None])+1e-10*np.eye(3),X.T@(w*Zc))[0])

C_fun = lambda s,t: np.exp(-3*(s-t)**2)+0.5
def make(n,seed):
    r=np.random.default_rng(seed); S,T,Z=[],[],[]
    for i in range(n):
        N=max(2,r.poisson(6)); t=np.sort(r.uniform(0,1,N))
        G=C_fun(t[:,None],t[None,:])+1e-9*np.eye(N)
        y=np.linalg.cholesky(G)@r.normal(0,1,N)      # sans bruit
        yy=np.outer(y,y); off=~np.eye(N,dtype=bool)
        Sm,Tm=np.meshgrid(t,t,indexing="ij")
        S.append(Sm[off]);T.append(Tm[off]);Z.append(yy[off])
    return map(np.concatenate,(S,T,Z))

Q=[(0.3,0.3),(0.5,0.5),(0.7,0.7),(0.3,0.7),(0.7,0.3)]
data=[tuple(make(1200,10+r)) for r in range(3)]
hgrid=np.array([0.06,0.08,0.11,0.15,0.20,0.26,0.35])
kappas=[0.05,0.10,0.20,0.30]

def errs(kap,h,nw=False):
    psi=lambda t:t+kap*np.sin(2*np.pi*t)/(2*np.pi); dpsi=lambda t:1+kap*np.cos(2*np.pi*t)
    e=[]
    for S,T,Z in data:
        Sp,Tp=psi(S),psi(T)
        for qs,qt in Q:
            a=fit_at(S,T,Z,qs,qt,h,h,nw)
            b=fit_at(Sp,Tp,Z,psi(qs),psi(qt),h*dpsi(qs),h*dpsi(qt),nw)
            e.append((a-b)**2)
    return np.sqrt(np.mean(e))

def lsfit(y,X):
    coef,resid,*_=np.linalg.lstsq(X,y,rcond=None)
    r2=1-(resid[0] if len(resid) else 0)/np.var(y)/len(y)
    return coef,r2
X2m=np.stack([np.ones_like(hgrid),hgrid**2],1); X1m=np.stack([np.ones_like(hgrid),hgrid],1)

# ---------- T2 ----------
res={}; out={}
print("kappa  ||psi''||   a          b        R2      a/||psi''||  b/||psi''||")
for kap in kappas:
    E=np.array([errs(kap,h) for h in hgrid]); res[kap]=E
    (a,b),r2=lsfit(E,X2m); npp=2*np.pi*kap
    out[kap]=dict(a=a,b=b,r2=r2,ra=a/npp,rb=b/npp)
    print(f"{kap:.2f}   {npp:.3f}    {a:.2e}  {b:.4f}   {r2:.3f}   {a/npp:.2e}    {b/npp:.4f}")

fig,ax=plt.subplots(figsize=(5.4,3.8))
cols=dict(zip(kappas,["tab:blue","tab:orange","tab:green","tab:red"]))
hh=np.linspace(hgrid[0],hgrid[-1],200)
for kap in kappas:
    ax.plot(hgrid,res[kap],"o",ms=4,c=cols[kap],label=rf"$\kappa={kap}$")
    ax.plot(hh,out[kap]['a']+out[kap]['b']*hh**2,"-",lw=1,c=cols[kap])
ax.set_xlabel("$h$"); ax.set_ylabel("commutation error")
ax.legend(fontsize=8); plt.tight_layout(); plt.savefig("fig_T2.pdf")

# ---------- T3 ----------
kap=0.20
EL=res[kap]; EN=np.array([errs(kap,h,nw=True) for h in hgrid])
(_,r2L2)=lsfit(EL,X2m)[0],lsfit(EL,X2m)[1]; r2L1=lsfit(EL,X1m)[1]
r2N2=lsfit(EN,X2m)[1]; r2N1=lsfit(EN,X1m)[1]
print(f"\nT3: LL R2(a+bh^2)={r2L2:.3f}  R2(a+bh)={r2L1:.3f}")
print(f"    NW R2(a+bh^2)={r2N2:.3f}  R2(a+bh)={r2N1:.3f}")
print(f"    ratio NW/LL max = {np.max(EN/EL):.2f}")
cL,_=lsfit(EL,X2m); cN,_=lsfit(EN,X1m)
fig,ax=plt.subplots(figsize=(5.4,3.8))
ax.plot(hgrid,EL,"o",ms=4,c="tab:blue",label="local-linear")
ax.plot(hh,cL[0]+cL[1]*hh**2,"-",lw=1,c="tab:blue")
ax.plot(hgrid,EN,"s",ms=4,c="tab:orange",label="Nadaraya--Watson")
ax.plot(hh,cN[0]+cN[1]*hh,"-",lw=1,c="tab:orange")
ax.set_xlabel("$h$"); ax.set_ylabel("commutation error")
ax.legend(fontsize=8); plt.tight_layout(); plt.savefig("fig_T3.pdf")
json.dump({"T2":{str(k):out[k] for k in out},
           "T3":{"LL":[r2L2,r2L1],"NW":[r2N2,r2N1],"ratio_max":float(np.max(EN/EL))}},
          open("f6_bench_T2T3_v21.json","w"),indent=1,default=float)
print("fig_T2.pdf / fig_T3.pdf OK")


==> anc/F6_gen_figT4.py <==
# fig_T4 : deux regimes, sweep complet n in {100,...,3200}, kappa=0.2, sigma=0.1
import numpy as np
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt

def fit_at(S,T,Z,qs,qt,hs,ht):
    m1=np.abs(S-qs)<hs; Sa,Ta,Za=S[m1],T[m1],Z[m1]
    m2=np.abs(Ta-qt)<ht
    if not m2.any(): return np.nan
    u=(Sa[m2]-qs)/hs; v=(Ta[m2]-qt)/ht; w=(1-u**2)*(1-v**2)
    if w.sum()<1e-9: return np.nan
    X=np.stack([np.ones_like(u),u,v],1)
    return float(np.linalg.solve(X.T@(X*w[:,None])+1e-10*np.eye(3),X.T@(w*Za[m2]))[0])

C_fun=lambda s,t:np.exp(-3*(s-t)**2)+0.5
kap=0.2
psi=lambda t:t+kap*np.sin(2*np.pi*t)/(2*np.pi); dpsi=lambda t:1+kap*np.cos(2*np.pi*t)
Q=[(0.3,0.3),(0.5,0.5),(0.7,0.7),(0.3,0.7),(0.7,0.3)]

def commut(n,h,seed):
    r=np.random.default_rng(seed); S,T,Z=[],[],[]
    for i in range(n):
        N=max(2,r.poisson(6)); t=np.sort(r.uniform(0,1,N))
        G=C_fun(t[:,None],t[None,:])+1e-9*np.eye(N)
        y=np.linalg.cholesky(G)@r.normal(0,1,N)+0.1*r.normal(0,1,N)
        yy=np.outer(y,y); off=~np.eye(N,dtype=bool)
        Sm,Tm=np.meshgrid(t,t,indexing="ij")
        S.append(Sm[off]);T.append(Tm[off]);Z.append(yy[off])
    S,T,Z=map(np.concatenate,(S,T,Z)); Sp,Tp=psi(S),psi(T)
    e=[]
    for qs,qt in Q:
        a=fit_at(S,T,Z,qs,qt,h,h)
        b=fit_at(Sp,Tp,Z,psi(qs),psi(qt),h*dpsi(qs),h*dpsi(qt))
        e.append((a-b)**2)
    return np.sqrt(np.mean(e))

ns=[100,200,400,800,1600,3200]
E={}
for h in [0.08,0.20]:
    E[h]=[np.mean([commut(n,h,1000*int(h*100)+100*j+r) for r in range(10)]) for j,n in enumerate(ns)]
    s=np.polyfit(np.log(ns),np.log(E[h]),1)[0]
    esn=np.array(E[h])*np.sqrt(ns)
    print(f"h={h}: E = {[f'{x:.4f}' for x in E[h]]}, pente={s:.2f}, E*sqrt(n) in [{esn.min():.2f},{esn.max():.2f}]")

fig,ax=plt.subplots(figsize=(5.2,3.6))
ax.loglog(ns,E[0.08],"o-",label=r"$h=0.08$ (fluctuation regime)")
ax.loglog(ns,E[0.20],"s-",label=r"$h=0.20$ (bias regime)")
ax.loglog(ns,E[0.08][0]*np.sqrt(ns[0]/np.array(ns,float)),"k:",lw=1,label=r"$n^{-1/2}$")
ax.set_xlabel("$n$"); ax.set_ylabel("commutation error")
ax.legend(fontsize=8); plt.tight_layout(); plt.savefig("fig_T4.pdf")
print("fig_T4.pdf OK")


==> anc/f6_bench_T2T3_v21.json <==
{
 "T2": {
  "0.05": {
   "a": 0.0013455864035059114,
   "b": 0.027809038731010986,
   "r2": 0.9709272387202841,
   "ra": 0.004283134549504229,
   "rb": 0.08851891953348734
  },
  "0.1": {
   "a": 0.00263389186300918,
   "b": 0.0560607241680192,
   "r2": 0.9767729705865993,
   "ra": 0.004191969095674322,
   "rb": 0.08922341364651538
  },
  "0.2": {
   "a": 0.0049069973479795555,
   "b": 0.11979722742689887,
   "r2": 0.9850107246820483,
   "ra": 0.0039048644183488374,
   "rb": 0.09533160456847467
  },
  "0.3": {
   "a": 0.006860995311029643,
   "b": 0.1899451567567318,
   "r2": 0.9764363056750517,
   "ra": 0.003639871060935612,
   "rb": 0.10076903538066263
  }
 },
 "T3": {
  "LL": [
   0.9850107246820483,
   0.9354973115693703
  ],
  "NW": [
   0.9253111469504645,
   0.9860617858947398
  ],
  "ratio_max": 2.46828050900144
 }
}

==> anc/f6_bench_X2_v2_cross.json <==
{
 "thresholds": {
  "20": 1.823059758628494,
  "60": 0.9087614421904323,
  "150": 0.43274569617549624,
  "400": 0.2163268919394825,
  "1000": 0.12035680773951103,
  "2500": 0.06213595259102696,
  "6300": 0.027827951832359966
 },
 "A_star": [
  null,
  null,
  null,
  null,
  1.1482430423204864,
  0.9015524025375615,
  0.6569116410039937
 ],
 "A_star_theory": [
  2.9093367121028533,
  2.054085329864319,
  1.4174570669793523,
  1.0021870582253936,
  0.7475304104723152,
  0.5371121977296393,
  0.35944641489489304
 ],
 "results": {
  "20_0.00": [
   3.672779795956278,
   1.3568382694257657,
   0.6305691207189601
  ],
  "20_0.10": [
   2.8388315971573124,
   1.250501735682342,
   0.5595012620915794
  ],
  "20_0.20": [
   3.6487780968420878,
   1.3493307579844926,
   0.6301965419184303
  ],
  "20_0.30": [
   3.108407840894354,
   1.259047952163385,
   0.5949540676100178
  ],
  "20_0.40": [
   2.8333929405830793,
   1.1713178401199447,
   0.5866024004849462
  ],
  "20_0.50": [
   4.650144053144055,
   1.9086058230109881,
   0.5895598499318443
  ],
  "20_0.60": [
   2.331207775980294,
   0.9872579585842907,
   0.5765036609964379
  ],
  "20_0.70": [
   4.806287000418331,
   2.474334558657289,
   0.48518793021683326
  ],
  "20_0.80": [
   3.3931325175585463,
   1.3031300895401556,
   0.6159507231748809
  ],
  "20_0.90": [
   3.2024613507651623,
   1.288958007926996,
   0.5975102064482289
  ],
  "20_1.00": [
   3.989806029869913,
   1.589231578315991,
   0.6016769821845681
  ],
  "20_1.10": [
   3.811943723577002,
   1.855620627651334,
   0.5132088083634978
  ],
  "20_1.20": [
   4.621902187911649,
   2.0091528076369682,
   0.5652974195577298
  ],
  "20_1.30": [
   4.078555026783614,
   1.861836790924631,
   0.5435057811656172
  ],
  "20_1.40": [
   4.3574404505872355,
   1.9962280051512882,
   0.5418805999099163
  ],
  "20_1.50": [
   3.4959086100591916,
   1.8501720034159326,
   0.47076076357024504
  ],
  "60_0.00": [
   1.4210407576047122,
   0.534906497401612,
   0.6235811713780515
  ],
  "60_0.10": [
   1.7428018224897663,
   0.776793406156547,
   0.5542847177845958
  ],
  "60_0.20": [
   1.1070094651951448,
   0.33441205854640266,
   0.6979140024900762
  ],
  "60_0.30": [
   1.6940280159397347,
   0.7809602978178078,
   0.5389921002076328
  ],
  "60_0.40": [
   1.3825325475026733,
   0.5632685676751211,
   0.5925820562470108
  ],
  "60_0.50": [
   1.6510180689344183,
   0.7729137742682739,
   0.5318562595943488
  ],
  "60_0.60": [
   1.263823554498288,
   0.4503936114026633,
   0.643626193071342
  ],
  "60_0.70": [
   1.459373809296939,
   0.6281776327610095,
   0.5695567312780285
  ],
  "60_0.80": [
   1.3150080152979855,
   0.5646657270443122,
   0.5705990226102485
  ],
  "60_0.90": [
   1.1637221693669202,
   0.5168171215098283,
   0.5558930343391297
  ],
  "60_1.00": [
   1.350430025180769,
   0.6710341795383816,
   0.503095927203961
  ],
  "60_1.10": [
   1.6928853213298143,
   0.9999942287573373,
   0.4092959421658812
  ],
  "60_1.20": [
   1.531275327572148,
   0.8523894066538217,
   0.44334673764691723
  ],
  "60_1.30": [
   1.6816355453214495,
   0.9499091765856192,
   0.435127796133709
  ],
  "60_1.40": [
   1.376621359214122,
   0.8929224977485498,
   0.35136666900309
  ],
  "60_1.50": [
   2.0516460922896775,
   1.236995659165565,
   0.3970716178514719
  ],
  "150_0.00": [
   0.7212989236496998,
   0.25914599757080936,
   0.6407231605732104
  ],
  "150_0.10": [
   0.6924628280577092,
   0.24271270407978313,
   0.649493526229316
  ],
  "150_0.20": [
   0.7395984542984604,
   0.2245840026142555,
   0.6963433315618774
  ],
  "150_0.30": [
   0.7521618610243266,
   0.31359821518293984,
   0.5830708369660379
  ],
  "150_0.40": [
   0.729588143274151,
   0.31810563339737874,
   0.5639928686754344
  ],
  "150_0.50": [
   0.7308010995098405,
   0.30959076292063364,
   0.57636795685135
  ],
  "150_0.60": [
   0.852414351012051,
   0.4072497913757077,
   0.5222396351115043
  ],
  "150_0.70": [
   0.7048927732009829,
   0.32619309955748194,
   0.5372443696986577
  ],
  "150_0.80": [
   0.9349476608308084,
   0.48451404061904724,
   0.4817741560115773
  ],
  "150_0.90": [
   0.7799569404867703,
   0.446570541438973,
   0.42744205704449684
  ],
  "150_1.00": [
   0.9198810747450988,
   0.521644798928364,
   0.43292147947177523
  ],
  "150_1.10": [
   1.0827189750722734,
   0.7380029213177861,
   0.31837998750458485
  ],
  "150_1.20": [
   0.889470880912383,
   0.5902351889436785,
   0.33641988556360686
  ],
  "150_1.30": [
   0.945115111163061,
   0.5971961255371372,
   0.36812339736878597
  ],
  "150_1.40": [
   1.0764304913173022,
   0.7928424979372874,
   0.26345221142237296
  ],
  "150_1.50": [
   1.1036585782213388,
   0.7791611041739965,
   0.2940197996470103
  ],
  "400_0.00": [
   0.2658641137660322,
   0.07564345119242043,
   0.7154807765481701
  ],
  "400_0.10": [
   0.2924964450408767,
   0.10201503267264596,
   0.651226418637706
  ],
  "400_0.20": [
   0.30006896966966495,
   0.11387720809315531,
   0.6204965537805571
  ],
  "400_0.30": [
   0.34626631795920354,
   0.14323428299638077,
   0.5863464750468269
  ],
  "400_0.40": [
   0.43878079556360605,
   0.17722343563150572,
   0.5961002910260341
  ],
  "400_0.50": [
   0.40588735030593825,
   0.18599731286054283,
   0.5417513930396031
  ],
  "400_0.60": [
   0.3967844194435919,
   0.21275551098854742,
   0.4638007427638085
  ],
  "400_0.70": [
   0.43025310659951777,
   0.22843898586978897,
   0.46905906694028504
  ],
  "400_0.80": [
   0.417662104954743,
   0.2964066907197432,
   0.29031940603789946
  ],
  "400_0.90": [
   0.46277858083143564,
   0.31785196294223306,
   0.3131662179110041
  ],
  "400_1.00": [
   0.468638032250118,
   0.342907613780847,
   0.26828897745577573
  ],
  "400_1.10": [
   0.4906996923778211,
   0.3687579293632573,
   0.24850588844607022
  ],
  "400_1.20": [
   0.5390773250749438,
   0.46086636014242244,
   0.14508301739764007
  ],
  "400_1.30": [
   0.5568763699962502,
   0.5251338523036054,
   0.057001013874692766
  ],
  "400_1.40": [
   0.6456283584929104,
   0.601064879545269,
   0.06902342247119679
  ],
  "400_1.50": [
   0.7329639549912529,
   0.695791890713201,
   0.05071472345252704
  ],
  "1000_0.00": [
   0.17638979017514553,
   0.06245323766861717,
   0.6459362097624557
  ],
  "1000_0.10": [
   0.1750306231895985,
   0.06342881877220374,
   0.6376130209883575
  ],
  "1000_0.20": [
   0.16710926418831282,
   0.06895215288708591,
   0.587382822717807
  ],
  "1000_0.30": [
   0.17788860250356384,
   0.07358065738525259,
   0.5863666567183332
  ],
  "1000_0.40": [
   0.20279535974814303,
   0.11112062613761142,
   0.45205538097313913
  ],
  "1000_0.50": [
   0.20683051182485684,
   0.1279356794470302,
   0.3814467782424406
  ],
  "1000_0.60": [
   0.2059572221862161,
   0.13805523098374453,
   0.32968977966248747
  ],
  "1000_0.70": [
   0.26738247165476475,
   0.1916360495537836,
   0.28328865999407166
  ],
  "1000_0.80": [
   0.2814275669832042,
   0.21544195578819997,
   0.23446747560071932
  ],
  "1000_0.90": [
   0.3297498651818323,
   0.2594670387307178,
   0.21313981860874695
  ],
  "1000_1.00": [
   0.32314439957443486,
   0.2983513479107349,
   0.07672437367428046
  ],
  "1000_1.10": [
   0.36882899193144636,
   0.3656435010751926,
   0.008636769142176952
  ],
  "1000_1.20": [
   0.38410741905681384,
   0.38766650159217736,
   -0.0092658520996625
  ],
  "1000_1.30": [
   0.4818588793629178,
   0.48967979093810643,
   -0.01623070967485107
  ],
  "1000_1.40": [
   0.5241634378519607,
   0.5582072357368618,
   -0.06494882211627294
  ],
  "1000_1.50": [
   0.5331092494929494,
   0.6277275982507529,
   -0.17748397509102848
  ],
  "2500_0.00": [
   0.07836133963032357,
   0.023424843740150435,
   0.7010663185359111
  ],
  "2500_0.10": [
   0.08878826847179716,
   0.036636003010532533,
   0.5873778862781894
  ],
  "2500_0.20": [
   0.09728882459864056,
   0.042247256351148336,
   0.5657542731610032
  ],
  "2500_0.30": [
   0.10195338470389619,
   0.05275760457792591,
   0.48253209316051515
  ],
  "2500_0.40": [
   0.11522352849599134,
   0.06454716536242698,
   0.4398091587286133
  ],
  "2500_0.50": [
   0.14151950137454003,
   0.0956996872144548,
   0.323770319390967
  ],
  "2500_0.60": [
   0.14598008176367308,
   0.11732402623958434,
   0.19630113353738207
  ],
  "2500_0.70": [
   0.18605547490307886,
   0.15892692442347306,
   0.1458089341027872
  ],
  "2500_0.80": [
   0.1965456498760226,
   0.18333209047011795,
   0.06722895884106073
  ],
  "2500_0.90": [
   0.22943152227500513,
   0.22910078427016173,
   0.0014415543320458193
  ],
  "2500_1.00": [
   0.25883278749343713,
   0.2824947674992471,
   -0.09141801637634472
  ],
  "2500_1.10": [
   0.29737323253807746,
   0.32604464257036975,
   -0.09641557105722698
  ],
  "2500_1.20": [
   0.3202084680576324,
   0.39037693758134107,
   -0.21913370982768463
  ],
  "2500_1.30": [
   0.3631695834608795,
   0.4309439152292329,
   -0.18661896495429944
  ],
  "2500_1.40": [
   0.4366360250741225,
   0.519260213073405,
   -0.18922897620565393
  ],
  "2500_1.50": [
   0.4632486499970209,
   0.5700347026224784,
   -0.23051562616781324
  ],
  "6300_0.00": [
   0.04284295611369602,
   0.014246384861305843,
   0.6674742792374319
  ],
  "6300_0.10": [
   0.04181583830668095,
   0.016791046161899536,
   0.5984524801642727
  ],
  "6300_0.20": [
   0.04958999685298983,
   0.024913359433305336,
   0.49761320801932485
  ],
  "6300_0.30": [
   0.05681140727108995,
   0.035514697263487084,
   0.37486679226198794
  ],
  "6300_0.40": [
   0.07336455388098993,
   0.055609259756108406,
   0.24201461312889194
  ],
  "6300_0.50": [
   0.08591444312305505,
   0.0780260304637744,
   0.091817072572793
  ],
  "6300_0.60": [
   0.11130842756968637,
   0.10642642039673637,
   0.043860175545949016
  ],
  "6300_0.70": [
   0.13001047713476882,
   0.13432773076963972,
   -0.033206967084626844
  ],
  "6300_0.80": [
   0.15659335279055453,
   0.17043628511478842,
   -0.08840051047855765
  ],
  "6300_0.90": [
   0.17796261979695177,
   0.21283610234997666,
   -0.1959595930472036
  ],
  "6300_1.00": [
   0.21677933630304608,
   0.2593550917791364,
   -0.19640135541595932
  ],
  "6300_1.10": [
   0.25490890038205094,
   0.3136534688496873,
   -0.23045318692125505
  ],
  "6300_1.20": [
   0.287507532600511,
   0.36622162313458956,
   -0.27378096783102746
  ],
  "6300_1.30": [
   0.3278772501152861,
   0.4350861835479881,
   -0.32697887210840604
  ],
  "6300_1.40": [
   0.3732185709939647,
   0.49130445066756706,
   -0.3163987241018398
  ],
  "6300_1.50": [
   0.42076102343424815,
   0.5666821161969845,
   -0.3468027802854208
  ]
 }
}
